GanFinger: GAN-Based Fingerprint Generation for Deep Neural Network Ownership Verification

Deep neural networks (DNNs) are extensively employed in a wide range of application scenarios. Generally, training a commercially viable neural network requires significant amounts of data and computing resources, and it is easy for unauthorized users to use the networks illegally. Therefore, network ownership verification has become one of the most crucial steps in safeguarding digital assets. To verify the ownership of networks, the existing network fingerprinting approaches perform poorly in the aspects of efficiency, stealthiness, and discriminability. To address these issues, we propose a network fingerprinting approach, named as GanFinger, to construct the network fingerprints based on the network behavior, which is characterized by network outputs of pairs of original examples and conferrable adversarial examples. Specifically, GanFinger leverages Generative Adversarial Networks (GANs) to effectively generate conferrable adversarial examples with imperceptible perturbations. These examples can exhibit identical outputs on copyrighted and pirated networks while producing different results on irrelevant networks. Moreover, to enhance the accuracy of fingerprint ownership verification, the network similarity is computed based on the accuracy-robustness distance of fingerprint examples'outputs. To evaluate the performance of GanFinger, we construct a comprehensive benchmark consisting of 186 networks with five network structures and four popular network post-processing techniques. The benchmark experiments demonstrate that GanFinger significantly outperforms the state-of-the-arts in efficiency, stealthiness, and discriminability. It achieves a remarkable 6.57 times faster in fingerprint generation and boosts the ARUC value by 0.175, resulting in a relative improvement of about 26%.

==> picture/plat.py <==
from sklearn.metrics import roc_curve,auc, roc_auc_score
import matplotlib.pyplot as plt
import numpy as np

def calculate_ARUC(list_a, list_b, path_name, sign):
    l1, l2 = len(list_a), len(list_b)
    x = 0
    point_TP = []
    point_TN = []
    y = 0
    point_y = []
    point_x = []
    while x <= 1:
        point_x.append(x)
        TP = sum(j > x for j in list_a)/l1
        TN = sum(j < x for j in list_b)/l2
        y += min(TP, TN)
        point_TP.append(TP)
        point_TN.append(TN)
        point_y.append(0.0)
        x += 0.01

    ARUC = y/100
    print('ARUC: ',ARUC)
    plt.title('({}){} (ARUC = {:.3f})'.format(sign, path_name, ARUC), fontsize=14)
    plt.plot(point_x, point_TP, label='Robustness', linewidth=3.0, color ='#f9766e')
    plt.plot(point_x, point_TN, label='Uniqueness', linewidth=3.0, color='#00bfc4')
    plt.xlim((0, 1))
    plt.ylim((0, 1))
    plt.legend()

    point_TP = np.array(point_TP)
    point_TN = np.array(point_TN)
    point_x = np.array(point_x)
    point_y = np.array(point_y)
    yy = np.minimum(point_TN,point_TP)

    plt.fill_between(point_x, yy, point_y,  where=(yy >= point_y), hatch=('/'), color='white',edgecolor="k", alpha=0.25)
    # plt.ylabel('ARUC', fontsize=14)
    plt.xlabel('Threshold ρ', fontsize=14)
    plt.savefig(f"/home/huali/fingerprintgan/picture/ARUC_{path_name}.png")
    plt.show()


if __name__ == '__main__':
    #刻画ARUC图
    pos_acc_list=[0.7100000000000001, 0.77, 0.79, 0.75, 0.75, 0.97, 0.97, 0.98, 0.95, 0.94, 0.87, 0.96, 0.85, 0.96,
                   0.99, 0.98, 0.78, 0.81, 0.98, 0.85, 0.98, 0.98, 0.7999999999999999, 0.98, 0.87, 0.97, 0.82, 0.99,
                   0.86, 0.91, 0.8999999999999999, 0.8999999999999999, 0.8700000000000001, 0.9199999999999999,
                   0.8999999999999999, 0.99, 0.99, 0.95, 0.9, 0.98, 0.8799999999999999, 0.89, 0.87, 0.8799999999999999,
                   0.77, 0.97, 0.97, 0.95, 0.95, 0.98, 0.9099999999999999, 0.9, 0.97, 0.97, 0.95, 0.77,
                   0.8200000000000001, 0.79, 0.8200000000000001, 0.8200000000000001, 0.94, 0.96, 0.99, 0.97, 0.96, 0.83,
                   0.86, 0.82, 0.8699999999999999, 0.83, 0.8, 0.8, 0.8, 0.85, 0.81, 0.97, 0.97, 0.97, 0.97, 0.97,
                   0.8200000000000001, 0.89, 0.84, 0.76, 0.9099999999999999, 0.74, 0.77, 0.7100000000000001, 0.74, 0.64,
                   0.96, 0.97, 0.97, 0.97, 0.98, 0.8999999999999999, 0.95, 0.95, 0.9199999999999999, 0.8899999999999999]
    neg_acc_list=[-0.03, -0.05, -0.030000000000000002, -0.019999999999999997, -0.03, 0.12, -0.02, 0.06000000000000001,
                   0.16, -0.06, 0.030000000000000006, 0.039999999999999994, 0.14, 0.04, 0.09, 0.03, 0.09, 0.05, 0.1,
                   0.03, -0.03, -0.05, -0.06, -0.03, -0.03]
    path_name = 'GanFinger'
    sign = 'b'
    calculate_ARUC(pos_acc_list, neg_acc_list, path_name, sign)

    pos_acc_list = [0.9, 0.55, 0.68, 0.57, 0.68, 0.89, 0.87, 0.75, 0.83, 0.88, 0.55, 0.98, 0.77, 0.99, 0.99, 0.98, 0.86,
                    0.85, 0.99, 0.83, 0.99, 0.98, 0.74, 0.99, 0.68, 0.99, 0.83, 0.99, 0.89, 0.78, 0.91, 0.78, 0.93,
                    0.91, 0.89, 0.99, 0.98, 0.96, 0.78, 0.98, 0.77, 0.61, 0.59, 0.78, 0.73, 0.84, 0.84, 0.91, 0.91,
                    0.81, 0.94, 0.91, 0.87, 0.93, 0.94, 0.76, 0.62, 0.68, 0.64, 0.71, 0.85, 0.88, 0.91, 0.85, 0.86,
                    0.81, 0.88, 0.81, 0.9, 0.91, 0.75, 0.73, 0.87, 0.77, 0.84, 0.81, 0.91, 0.9, 0.9, 0.88, 0.85, 0.92,
                    0.83, 0.87, 0.94, 0.5, 0.47, 0.47, 0.48, 0.48, 0.96, 0.92, 0.87, 0.87, 0.9, 0.84, 0.94, 0.93, 0.83,
                    0.83]
    neg_acc_list = [0.27, 0.08, 0.21, 0.14, 0.08, 0.16, 0.08, 0.35, 0.09, 0.14, 0.21, 0.16, 0.19, 0.17, 0.14, 0.18,
                    0.08, 0.15, 0.26, 0.14, 0.12, 0.09, 0.08, 0.09, 0.08]
    path_name = 'MetaFinger'
    sign = 'c'
    calculate_ARUC(pos_acc_list, neg_acc_list, path_name, sign)

    pos_acc_list= [0.14, 0.12, 0.08, 0.13, 0.11, 0.36, 0.4, 0.38, 0.4, 0.36, 0.53, 1.0, 0.6, 1.0, 1.0, 1.0, 0.47, 0.46, 1.0, 0.49, 1.0, 1.0, 0.52, 1.0, 0.52, 1.0, 0.47, 1.0, 0.51, 0.62, 0.17, 0.17, 0.13, 0.15, 0.09, 1.0, 1.0, 1.0, 0.91, 1.0, 0.13, 0.14, 0.16, 0.15, 0.08, 0.5, 0.45, 0.45, 0.44, 0.42, 0.14, 0.17, 0.11, 0.17, 0.14, 0.09, 0.1, 0.14, 0.12, 0.09, 0.22, 0.25, 0.26, 0.25, 0.31, 0.08, 0.05, 0.09, 0.06, 0.07, 0.04, 0.07, 0.09, 0.09, 0.1, 0.26, 0.28, 0.23, 0.16, 0.22, 0.07, 0.07, 0.07, 0.07, 0.07, 0.14, 0.14, 0.18, 0.14, 0.12, 0.5, 0.45, 0.46, 0.54, 0.47, 0.15, 0.12, 0.14, 0.17, 0.18]
    neg_acc_list= [0.14, 0.19, 0.2, 0.21, 0.17, 0.07, 0.14, 0.04, 0.16, 0.27, 0.04, 0.08, 0.1, 0.06, 0.06, 0.05, 0.07, 0.09, 0.09, 0.07, 0.11, 0.16, 0.14, 0.14, 0.18]
    path_name = 'IPGuard'
    sign = 'd'
    calculate_ARUC(pos_acc_list, neg_acc_list, path_name, sign)

    pos_acc_list= [0.48, 0.49, 0.47, 0.51, 0.61, 0.67, 0.69, 0.71, 0.7, 0.72, 0.54, 0.81, 0.49, 0.85, 0.84, 0.85, 0.34, 0.31, 0.9, 0.48, 0.87, 0.88, 0.37, 0.89, 0.53, 0.89, 0.42, 0.79, 0.46, 0.48, 0.47, 0.57, 0.53, 0.66, 0.65, 0.98, 0.96, 0.67, 0.54, 0.81, 0.47, 0.53, 0.54, 0.47, 0.53, 0.7, 0.71, 0.67, 0.76, 0.7, 0.56, 0.62, 0.53, 0.57, 0.63, 0.49, 0.49, 0.57, 0.53, 0.51, 0.68, 0.76, 0.76, 0.71, 0.69, 0.46, 0.46, 0.52, 0.52, 0.48, 0.52, 0.46, 0.54, 0.49, 0.47, 0.71, 0.65, 0.68, 0.67, 0.64, 0.54, 0.57, 0.52, 0.51, 0.55, 0.54, 0.53, 0.54, 0.55, 0.51, 0.67, 0.72, 0.72, 0.74, 0.69, 0.63, 0.63, 0.62, 0.61, 0.65]
    neg_acc_list= [0.59, 0.46, 0.58, 0.58, 0.58, 0.51, 0.5, 0.47, 0.55, 0.51, 0.43, 0.51, 0.47, 0.48, 0.51, 0.46, 0.5, 0.47, 0.44, 0.5, 0.54, 0.45, 0.55, 0.47, 0.47]
    path_name = 'ConferAE'
    sign = 'e'
    calculate_ARUC(pos_acc_list, neg_acc_list, path_name, sign)

    pos_acc_list =  [0.19607843137254902, 0.17647058823529413, 0.27450980392156865, 0.17647058823529413, 0.1568627450980392, 0.2549019607843137, 0.29411764705882354, 0.27450980392156865, 0.27450980392156865, 0.2549019607843137, 0.29411764705882354, 0.7058823529411765, 0.3137254901960784, 0.7647058823529411, 0.7058823529411765, 0.6470588235294118, 0.35294117647058826, 0.35294117647058826, 0.7450980392156863, 0.3137254901960784, 0.7058823529411765, 0.8431372549019608, 0.19607843137254902, 0.6470588235294118, 0.37254901960784315, 0.7647058823529411, 0.3137254901960784, 0.6666666666666666, 0.35294117647058826, 0.2549019607843137, 0.29411764705882354, 0.3137254901960784, 0.29411764705882354, 0.2549019607843137, 0.27450980392156865, 0.9607843137254902, 0.8627450980392157, 0.39215686274509803, 0.2549019607843137, 0.49019607843137253, 0.21568627450980393, 0.13725490196078433, 0.17647058823529413, 0.21568627450980393, 0.21568627450980393, 0.21568627450980393, 0.23529411764705882, 0.21568627450980393, 0.3333333333333333, 0.29411764705882354, 0.2549019607843137, 0.23529411764705882, 0.23529411764705882, 0.3137254901960784, 0.29411764705882354, 0.1568627450980392, 0.13725490196078433, 0.13725490196078433, 0.13725490196078433, 0.11764705882352941, 0.2549019607843137, 0.29411764705882354, 0.21568627450980393, 0.21568627450980393, 0.27450980392156865, 0.3333333333333333, 0.23529411764705882, 0.19607843137254902, 0.27450980392156865, 0.23529411764705882, 0.11764705882352941, 0.13725490196078433, 0.17647058823529413, 0.17647058823529413, 0.11764705882352941, 0.29411764705882354, 0.21568627450980393, 0.23529411764705882, 0.27450980392156865, 0.29411764705882354, 0.27450980392156865, 0.21568627450980393, 0.21568627450980393, 0.2549019607843137, 0.23529411764705882, 0.21568627450980393, 0.21568627450980393, 0.29411764705882354, 0.21568627450980393, 0.2549019607843137, 0.27450980392156865, 0.3333333333333333, 0.29411764705882354, 0.27450980392156865, 0.27450980392156865, 0.3137254901960784, 0.29411764705882354, 0.2549019607843137, 0.29411764705882354, 0.21568627450980393]
    neg_acc_list =  [0.17647058823529413, 0.29411764705882354, 0.27450980392156865, 0.27450980392156865, 0.21568627450980393, 0.19607843137254902, 0.3137254901960784, 0.19607843137254902, 0.19607843137254902, 0.29411764705882354, 0.23529411764705882, 0.19607843137254902, 0.23529411764705882, 0.27450980392156865, 0.19607843137254902, 0.2549019607843137, 0.29411764705882354, 0.2549019607843137, 0.27450980392156865, 0.27450980392156865, 0.3137254901960784, 0.2549019607843137, 0.21568627450980393, 0.2549019607843137, 0.2549019607843137]
    path_name = 'DeepFoolFP'
    sign = 'f'
    calculate_ARUC(pos_acc_list, neg_acc_list, path_name, sign)


    #ARUC的柱状图





==> picture/zhexiantu.py <==
# -*- coding:utf-8 -*-
#功能： 不同的训练集个数下，检测率的大小，即模型对样本个数的要求

from matplotlib.pylab import *
import matplotlib
def zhexiantu():
    ax=gca()
    #数据
    # 数据
    x = [5, 10, 15, 20, 25, 30, 35, 40, 45, 50]
    # DET
    v0 = [0.9895, 0.9915, 0.99, 0.9885, 0.9875, 0.9895, 0.987, 0.989, 0.9895, 0.9895]
    v1 = [0.8985, 0.8975, 0.9, 0.895, 0.897, 0.89585, 0.8955, 0.896, 0.8985, 0.8965]
    v2 = [0.7245, 0.73, 0.7295, 0.7325, 0.7285, 0.724, 0.73, 0.731, 0.7255, 0.7235]
    v3 = [0.71, 0.7011, 0.709667, 0.6975, 0.6905, 0.709166, 0.6937, 0.6899, 0.6875, 0.6905]

    #LTgfvfnnnd
    # v0 = [0.9915,0.992,0.991,0.9905,0.99,0.9905,0.9895,0.9901,0.9905,0.9885]
    # v1 = [0.9065,0.9075,0.915,0.9075,0.9079,0.9095,0.9085,0.9075,0.9065,0.9069]
    # v2 = [0.696,0.7035,0.7115,0.724,0.7195,0.7245,0.7233,0.722,0.7111,0.713]
    # v3 =[0.7223,0.670833,0.6766,0.6755,0.6745,0.6673,0.6695,0.6871,0.6895,0.6755]

    #SET
    # v0 = [0.984,0.9803,0.9855,0.988,0.9875,0.987,0.9885,0.9879,0.9873,0.987]
    # v1 = [0.8932,0.8975,0.907,0.9135,0.9085,0.909,0.9075,0.908,0.9077,0.9075]
    # v2 = [0.6535,0.6745,0.685,0.6773,0.6675,0.673,0.674,0.654,0.6575,0.6585]
    # v3 =[0.70533,0.70855,0.711667,0.70391,0.69783,0.674,0.6645,0.67533,0.653,0.6555]


    #设置横坐标的显示刻度为50的倍数
    ax.xaxis.set_major_locator(matplotlib.ticker.MultipleLocator(10))
    n1=plot(x,v0,'d-',label='MNIST')
    n2=plot(x,v1,'o-',label='Fashion-MNIST')
    n3=plot(x,v2,'x-',label='CIFAR-10')
    n4=plot(x,v3,'h-',label='CIFAR-100')
    plt.legend(loc='lower right',fontsize=12)
    plt.ylim(0.5,1)
    # plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=1,
    #            ncol=5, mode="expand", borderaxespad=0.,fontsize=14)

    ax.set_xlabel('The Number of Iterations',fontsize=14,labelpad = 5)
    ax.set_ylabel('Attack Accuracy',fontsize=14,labelpad = 5)
    plt.yticks(fontsize=12)
    plt.xticks(fontsize=12)
    plt.tight_layout()
    grid(ax)
    show()

def pruning():
    ax = gca()
    # 数据
    # 数据
    x = [0, 0.1, 0.2, 0.3, 0.4, 0.5]
    # march rate distance
    # v0 = [1, 0.99, 0.985, 0.985, 0.982, 0.932]
    # v1 = [1, 0.834, 0.824, 0.824, 0.804, 0.624]
    # v2 = [1, 0.818, 0.818, 0.818, 0.818, 0.728]
    # v3 = [1, 0.422, 0.402, 0.252, 0.112,0.018]
    # v4 = [1, 0.714, 0.616, 0.243, 0.145, 0.008]

    # accuracy-robustness distance
    v0 = [1, 0.99, 0.99, 0.98, 0.95, 0.9]
    v1 = [1, 0.99, 0.98, 0.98, 0.96, 0.78]
    v2 = [1, 0.992, 0.991, 0.994, 0.99, 0.91]
    v3 = [1, 0.98, 0.96, 0.81, 0.67, 0.54]
    v4 = [1, 0.961, 0.863, 0.49, 0.392, 0.26]
    # 设置横坐标的显示刻度为50的倍数
    ax.xaxis.set_major_locator(matplotlib.ticker.MultipleLocator())
    n1 = plot(x, v0, 'd-', label='GanFinger', color='steelblue', linestyle='--')
    n2 = plot(x, v1, 'o-', label='MetaFinger', color='firebrick', linestyle='--')
    n3 = plot(x, v2, 'x-', label='IPGuard', color='mediumpurple', linestyle='--')
    n4 = plot(x, v3, 'h-', label='ConferAE', color='#00bfc4', linestyle='--')
    n5 = plot(x, v4, '*-', label='DeepFoolFP', color='goldenrod', linestyle='--')
    # plt.legend(loc='lower left', fontsize=12)
    plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
               mode="expand", borderaxespad=0, ncol=3, fontsize=12)
    plt.ylim(0, 1.05)
    plt.xticks([i for i in x])
    ax.set_xlabel('Pruning rate', fontsize=14, labelpad=5)
    ax.set_ylabel('ARD', fontsize=14, labelpad=5)
    plt.yticks(fontsize=12)
    plt.xticks(fontsize=12)
    plt.tight_layout()
    plt.grid(axis='y', linestyle='dashdot')
    plt.savefig(f"/home/huali/fingerprintgan/picture/pruning.png")
    show()


def extract_adv():
    ax = gca()
    # 数据
    # 数据
    x = ['ResNet20', 'ResNet32', 'VGG16', 'VGG19', 'DenseNet']
    v0 = [ 0.754, 0.858, 0.804, 0.812, 0.72]
    v1 = [ 0.676, 0.696, 0.682, 0.792, 0.48]
    v2 = [ 0.196, 0.192, 0.137, 0.145, 0.239]
    v3 = [ 0.512, 0.508, 0.518, 0.496, 0.534]
    v4 = [ 0.196, 0.192, 0.137, 0.145, 0.239]
    # 设置横坐标的显示刻度为50的倍数
    ax.xaxis.set_major_locator(matplotlib.ticker.MultipleLocator())
    n1 = plot(x, v0, 'd-', label='GanFinger', color='steelblue', linestyle='--')
    n2 = plot(x, v1, 'o-', label='MetaFinger', color='firebrick', linestyle='--')
    n3 = plot(x, v2, 'x-', label='IPGuard', color='mediumpurple', linestyle='--')
    n4 = plot(x, v3, 'h-', label='ConferAE', color='#00bfc4', linestyle='--')
    n5 = plot(x, v4, '*-', label='DeepFoolFP', color='goldenrod', linestyle='--')
    # plt.legend(loc='lower left', fontsize=12)
    plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
               mode="expand", borderaxespad=0, ncol=3, fontsize=12)
    plt.ylim(0, 1.05)
    plt.xticks([i for i in x])
    ax.set_xlabel('(c) Extract-Adv Modes', fontsize=14, labelpad=5)
    ax.set_ylabel('Match rate', fontsize=14, labelpad=5)
    plt.yticks(fontsize=12)
    plt.xticks(fontsize=12)
    plt.tight_layout()
    plt.grid(axis='y', linestyle='dashdot')
    # plt.savefig(f"/home/huali/fingerprintgan/picture/adv.png")
    show()
if __name__ == '__main__':
    # zhexiantu()
    pruning()
    # extract_adv()

==> picture/zhuzhaungtu.py <==
# -*- coding: utf-8 -*-
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
from matplotlib.pylab import *
import matplotlib
def draw_detection_rate():

    v0 = [0.981,0.894,0.661,0.6333]

    # GRAD
    # v1 = [0.9905,0.9105,0.713,0.70833] # DET
    # v2 = [0.9895,0.911,0.694,0.7203]  # LET
    # v3 = [0.9865,0.9025,0.683,0.70681] #SET

    #Grad-CAM
    v1 = [0.9915,0.9,0.7245,0.709667]
    v2 = [0.991,0.915,0.737,0.7223]
    v3 = [0.9855,0.907,0.685,0.711667]

    # MASK
    # v1 = [0.9905, 0.9075, 0.6914, 0.692833]
    # v2 = [0.9925, 0.917, 0.7195, 0.740667]
    # v3 = [0.986, 0.9005, 0.6882, 0.7193]

    #LIME
    # v1 = [0.99,0.898,0.6815,0.728]
    # v2 = [0.99,0.9175,0.728,0.74183]
    # v3 = [0.987,0.896,0.6901,0.7219]

    x=np.arange(4)
    bar_width = 0.15
    rects0 = plt.bar(x, v0, bar_width, edgecolor='steelblue',color='w',label='Bsaeline',hatch=r'++',lw=2)
    rects1 = plt.bar(x + (bar_width), v1, bar_width,  edgecolor='firebrick', color='w', label='DET',hatch=r'\\', lw=2)
    rects2 = plt.bar(x + 2*(bar_width), v2, bar_width, edgecolor='indianred', color='w', label='LT', hatch=r'--',
                     lw=2)
    rects3 = plt.bar(x + 3 * (bar_width), v3, bar_width, edgecolor='mediumpurple', color='w', label='SET',
                     hatch=r'//',
                     lw=2)
    plt.xlabel('Different Datasets', fontsize=14)
    plt.ylabel('Attack Accuracy', fontsize=14)
    plt.xticks(x + bar_width, ('MNIST', 'Fashion-MNIST', 'CIFAR-10', 'CIFAR-100'),
               fontsize=12)
    plt.ylim(0.6, 1)
    plt.legend(loc='lower left', fontsize=12)
    # plt.title('Back-Propagation-Guided: GRAD')
    plt.tight_layout()
    plt.show()


def aruc():
    ax = gca()
    data = [0.847, 0.672, 0.254, 0.138, 0.101]
    plt.plot(1)
    plt.subplots_adjust(left=0.1, right=0.9, top=0.9, bottom=0.1)
    bar_width = 0.7 # 设置条形的宽度
    e_color = ['steelblue','firebrick','mediumpurple' ,'#00bfc4', 'goldenrod' ]
    lab = ['GanFinger', 'MetaFinger', 'IPGuard', 'ConferAE', 'DeepFoolFP']
    # hatch参数：{'/', '', '|', '-', '+', 'x', 'o', 'O', '.', '*'}
    hatch_par = ['+', '\\', '-', '//', 'x']
    for i in range(5):
        plt.bar(i, height=data[i], color='white', width=bar_width, label = lab[i]  ,edgecolor=e_color[i], hatch=hatch_par[i],lw=2)
    plt.xticks([])
    plt.yticks()
    plt.title('(a)Fingerprint (K = 100)')
    plt.legend(loc='upper right', fontsize=12)
    plt.xlabel('IP protection schemes', fontsize=14)
    plt.ylabel('ARUC', fontsize=14)
    plt.grid(axis='y',linestyle='dashdot')
    plt.savefig(f"/home/huali/fingerprintgan/picture/IP_Schemes.png")
    plt.show()

def fineturn():
    ax = gca()
    #march rate distance
    # v0 = [0.98,0.89, 0.97, 0.858]
    # v1 = [0.83,0.628, 0.832, 0.616]
    # v2 = [0.818, 0.35, 0.818,  0.324]
    # v3 = [0.304, 0.094, 0.294, 0.138]
    # v4 = [0.447, 0.051, 0.498, 0.078]

    #accuracy-robustness distance
    v0 = [0.974, 0.858, 0.98, 0.826]
    v1 = [0.986, 0.784, 0.98, 0.772]
    v2 = [0.99, 0.532, 0.99, 0.506]
    v3 = [0.862, 0.464, 0.852, 0.42]
    v4 = [0.694, 0.298, 0.745, 0.325]
    x = np.arange(4)
    bar_width = 0.15
    rects0 = plt.bar(x, v0, bar_width, edgecolor='steelblue', color='w', label='GanFinger', hatch=r'+', lw=2)
    rects1 = plt.bar(x + (bar_width), v1, bar_width, edgecolor='firebrick', color='w', label='MetaFinger', hatch=r'\\', lw=2)
    rects2 = plt.bar(x + 2 * (bar_width), v2, bar_width, edgecolor='mediumpurple', color='w', label='IPGuard', hatch=r'-',
                     lw=2)
    rects3 = plt.bar(x + 3 * (bar_width), v3, bar_width, edgecolor='#00bfc4', color='w', label='ConferAE',
                     hatch=r'//',
                     lw=2)
    rects4 = plt.bar(x + 4 * (bar_width), v4, bar_width, edgecolor='goldenrod', color='w', label='DeepFoolFP',
                     hatch=r'x',
                     lw=2)
    plt.xlabel('Fine-tuning', fontsize=14)
    plt.ylabel('ARD', fontsize=14)
    plt.xticks(x + bar_width, ('FTLL', 'FTAL', 'RTLL', 'RTAL'),
               fontsize=12)
    plt.ylim(0, 1.05)
    # plt.legend(loc='lower left', fontsize=12)
    plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
               mode="expand", borderaxespad=0, ncol=3, fontsize=12)
    plt.tight_layout()
    plt.grid(axis='y',linestyle='dashdot')
    plt.savefig(f"/home/huali/fingerprintgan/picture/Fineturn.png")
    plt.show()

def extract_l():
    ax = gca()
    v0 = [0.898, 0.94, 0.842, 0.844, 0.922]
    v1 = [0.884, 0.918, 0.862, 0.882, 0.874]
    v2 = [0.142, 0.146, 0.07, 0.07, 0.152]
    v3 = [0.576, 0.582, 0.488, 0.538, 0.628]
    v4 = [0.286, 0.267, 0.255, 0.239, 0.275]
    x = np.arange(5)
    bar_width = 0.15
    rects0 = plt.bar(x, v0, bar_width, edgecolor='steelblue', color='w', label='GanFinger', hatch=r'+', lw=2)
    rects1 = plt.bar(x + (bar_width), v1, bar_width, edgecolor='firebrick', color='w', label='MetaFinger', hatch=r'\\', lw=2)
    rects2 = plt.bar(x + 2 * (bar_width), v2, bar_width, edgecolor='mediumpurple', color='w', label='IPGuard', hatch=r'-',
                     lw=2)
    rects3 = plt.bar(x + 3 * (bar_width), v3, bar_width, edgecolor='#00bfc4', color='w', label='ConferAE',
                     hatch=r'//',
                     lw=2)
    rects4 = plt.bar(x + 4 * (bar_width), v4, bar_width, edgecolor='goldenrod', color='w', label='DeepFoolFP',
                     hatch=r'x',
                     lw=2)
    plt.xlabel('(a) Extract-L', fontsize=14)
    plt.ylabel('ARD', fontsize=14)
    plt.xticks(x + bar_width, ('ResNet20', 'ResNet32', 'VGG16', 'VGG19', 'DenseNet'),
               fontsize=12)
    plt.ylim(0, 1.05)
    # plt.legend(loc='lower left', fontsize=12)
    plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
               mode="expand", borderaxespad=0, ncol=3, fontsize=12)
    plt.tight_layout()
    plt.grid(axis='y',linestyle='dashdot')
    plt.savefig(f"/home/huali/fingerprintgan/picture/extract_l.png")
    plt.show()

def extract_p():
    ax = gca()
    v0 = [0.962, 0.964, 0.964, 0.97, 0.97]
    v1 = [0.844, 0.862, 0.87, 0.88, 0.904 ]
    v2 = [0.38, 0.452, 0.258, 0.23, 0.484]
    v3 = [0.698, 0.708, 0.72, 0.67, 0.708]
    v4 = [0.271, 0.259, 0.251, 0.263, 0.29]
    x = np.arange(5)
    bar_width = 0.15
    rects0 = plt.bar(x, v0, bar_width, edgecolor='steelblue', color='w', label='GanFinger', hatch=r'+', lw=2)
    rects1 = plt.bar(x + (bar_width), v1, bar_width, edgecolor='firebrick', color='w', label='MetaFinger', hatch=r'\\', lw=2)
    rects2 = plt.bar(x + 2 * (bar_width), v2, bar_width, edgecolor='mediumpurple', color='w', label='IPGuard', hatch=r'-',
                     lw=2)
    rects3 = plt.bar(x + 3 * (bar_width), v3, bar_width, edgecolor='#00bfc4', color='w', label='ConferAE',
                     hatch=r'//',
                     lw=2)
    rects4 = plt.bar(x + 4 * (bar_width), v4, bar_width, edgecolor='goldenrod', color='w', label='DeepFoolFP',
                     hatch=r'x',
                     lw=2)
    plt.xlabel('(b) Extract-P', fontsize=14)
    plt.ylabel('ARD', fontsize=14)
    plt.xticks(x + bar_width, ('ResNet20', 'ResNet32', 'VGG16', 'VGG19', 'DenseNet'),
               fontsize=12)
    plt.ylim(0, 1.05)
    # plt.legend(loc='lower left', fontsize=12)
    plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
               mode="expand", borderaxespad=0, ncol=3, fontsize=12)
    plt.tight_layout()
    plt.grid(axis='y',linestyle='dashdot')
    plt.savefig(f"/home/huali/fingerprintgan/picture/extract_p.png")
    plt.show()

def extract_adv():
    ax = gca()
    v0 = [0.754, 0.858, 0.804, 0.812, 0.72]
    v1 = [0.676, 0.696, 0.682, 0.792, 0.48]
    v2 = [0.196, 0.192, 0.137, 0.145, 0.239]
    v3 = [0.512, 0.508, 0.518, 0.496, 0.534]
    v4 = [0.196, 0.192, 0.137, 0.145, 0.239]
    x = np.arange(5)
    bar_width = 0.15
    rects0 = plt.bar(x, v0, bar_width, edgecolor='steelblue', color='w', label='GanFinger', hatch=r'+', lw=2)
    rects1 = plt.bar(x + (bar_width), v1, bar_width, edgecolor='firebrick', color='w', label='MetaFinger', hatch=r'\\', lw=2)
    rects2 = plt.bar(x + 2 * (bar_width), v2, bar_width, edgecolor='mediumpurple', color='w', label='IPGuard', hatch=r'-',
                     lw=2)
    rects3 = plt.bar(x + 3 * (bar_width), v3, bar_width, edgecolor='#00bfc4', color='w', label='ConferAE',
                     hatch=r'//',
                     lw=2)
    rects4 = plt.bar(x + 4 * (bar_width), v4, bar_width, edgecolor='goldenrod', color='w', label='DeepFoolFP',
                     hatch=r'x',
                     lw=2)
    plt.xlabel('(c) Extract-Adv', fontsize=14)
    plt.ylabel('ARD', fontsize=14)
    plt.xticks(x + bar_width, ('ResNet20', 'ResNet32', 'VGG16', 'VGG19', 'DenseNet'),
               fontsize=12)
    plt.ylim(0, 1.05)
    # plt.legend(loc='lower left', fontsize=12)
    plt.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
               mode="expand", borderaxespad=0, ncol=3, fontsize=12)
    plt.tight_layout()
    plt.grid(axis='y',linestyle='dashdot')
    plt.savefig(f"/home/huali/fingerprintgan/picture/extract_adv.png")
    plt.show()

if __name__ == '__main__':
    aruc()
    fineturn()
    extract_l()
    extract_p()
    extract_adv()
